GeckoGraph: A Visual Language for Polymorphic Types

Polymorphic types are an important feature in most strongly typed programming languages. They allow functions to be written in a way that can be used with different data types, while still enforcing the relationship and constraints between the values. However, programmers often find polymorphic types difficult to use and understand and tend to reason using concrete types. We propose GeckoGraph, a graphical notation for types. GeckoGraph aims to accompany traditional text-based type notation and to make reading, understanding, and comparing types easier. We conducted a large-scale human study using GeckoGraph compared to text-based type notation. To our knowledge, this is the largest controlled user study on functional programming ever conducted. The results of the study show that GeckoGraph helps improve programmers' ability to succeed in the programming tasks we designed, especially for novice programmers.

==> data/normality-test.py <==
from csv import DictReader
from scipy.stats import shapiro


if __name__ == "__main__":
    with open('level_times.csv', 'r', newline='') as csvfile:
        reader = DictReader(csvfile)
        level_times = list(reader)

        def norm_test(level_times):
            stat, p = shapiro([int(r.get('duration')) for r in level_times])
            print(f'={p:g}')

        for level in ['1', '2', '3', '4', '5', '6', '7', '8', '9', '10']:
            print(f'Level {level}')
            norm_test([d for d in level_times if d['level'] == level])

==> data/success-rate-test.py <==
from csv import DictReader
from statsmodels.stats.proportion import proportions_ztest
import numpy as np
def propotion_test(level_times):
    success_on = len([row for row in level_times if row.get('gecko_on') == 'True' and row.get('successful') == 'True'])
    success_off = len([row for row in level_times if row.get('gecko_on') == 'False' and row.get('successful') == 'True'])
    success_cnts = np.array([success_on, success_off])

    # Total number of observations in each group
    total_on = len([row for row in level_times if row.get('gecko_on') == 'True'])
    total_off = len([row for row in level_times if row.get('gecko_on') == 'False'])
    total_cnts = np.array([total_on, total_off])

    # Perform the z-test
    test_stat, pval = proportions_ztest(count=success_cnts, nobs=total_cnts, alternative='two-sided')
    print(f'z-statistic: {test_stat:.4f}')
    print(f'p-value: {pval:.4f}')
    if pval < 0.05:
        print("*****")



if __name__ == "__main__":
    with open('level_times.csv', 'r', newline='') as csvfile:
        reader = DictReader(csvfile)
        level_times = list(reader)
    for r in level_times:
        print(r)

    propotion_test([l for l in level_times if l.get('experience') == 'beginner'])
    propotion_test([l for l in level_times if l.get('experience') == 'familiar'])
    propotion_test([l for l in level_times if l.get('experience') == 'knowledgeable'])
    propotion_test([l for l in level_times if l.get('experience') == 'expert'])

    # Per level propotion test
    for i in ['1', '2', '3', '4', '5', '6', '7', '8', '9', '10']:
        print("Propotion test for beginner on level ", i)
        propotion_test([l for l in level_times if l.get('level') == i and l.get('experience') == 'beginner'])

    for i in ['1', '2', '3', '4', '5', '6', '7', '8', '9', '10']:
        print("Propotion test for familiar on level ", i)
        propotion_test([l for l in level_times if l.get('level') == i and l.get('experience') == 'familiar'])

    for i in ['1', '2', '3', '4', '5', '6', '7', '8', '9', '10']:
        print("Propotion test for knowledgeable on level ", i)
        propotion_test([l for l in level_times if l.get('level') == i and l.get('experience') == 'knowledgeable'])

    for i in ['1', '2', '3', '4', '5', '6', '7', '8', '9', '10']:
        print("Propotion test for expert on level ", i)
        propotion_test([l for l in level_times if l.get('level') == i and l.get('experience') == 'expert'])

==> data/task-time-plot.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np


def getdata(df):
    grouped = df.groupby('level')
    mean_duration = grouped['duration'].mean()
    std_duration = grouped['duration'].std()
    confidence_interval = 1.96 * std_duration / np.sqrt(grouped['duration'].count())
    return mean_duration, confidence_interval

if __name__ == "__main__":
    df = pd.read_csv('level_times.csv')
    fig, (ax1, ax2, ax3, ax4) = plt.subplots(1, 4)
    fig.suptitle('Horizontally stacked subplots')

    mean1, ci1 = getdata(df.query('experience == "beginner"'))
    print(type(mean1))
    ax1.bar(mean1.index, mean1.values, yerr=ci1.values)
    ax1.set_ylim(0, 650)
    mean2, ci2 = getdata(df.query('experience == "familiar"'))

    # Calculate the confidence interval (95% confidence)
    ax2.bar(mean2.index, mean2.values, yerr=ci2.values)
    ax2.set_ylim(0, 650)

    mean3, ci3 = getdata(df.query('experience == "knowledgeable"'))
    ax3.bar(mean3.index, mean3.values, yerr=ci3.values)
    ax3.set_ylim(0, 650)

    mean4, ci4 = getdata(df.query('experience == "expert"'))
    ax4.bar(mean4.index, mean4.values, yerr=ci4.values)
    ax4.set_ylim(0, 650)
    plt.show()



==> data/task-time-t-test.py <==
from csv import DictReader
from scipy.stats import ttest_ind

if __name__ == "__main__":
    with open('level_times.csv', 'r', newline='') as csvfile:
        reader = DictReader(csvfile)
        level_times = list(reader)
        beginners = [level for level in level_times if level['experience'] == 'beginner']
        familiar = [level for level in level_times if level['experience'] == 'familiar']
        knowledgeable = [level for level in level_times if level['experience'] == 'knowledgeable']
        expert = [level for level in level_times if level['experience'] == 'expert']
        def t_test (data):
            with_gekco = [int(d['duration']) for d in data if d['gecko_on'] == 'True']
            without_gekco = [int(d['duration']) for d in data if d['gecko_on'] == 'False']
            t_statistic, p_value = ttest_ind(with_gekco, without_gekco, equal_var=True)
            print(f"t-statistic: {t_statistic}")
            print(f"P-value: {p_value}")


        print('All')
        t_test(level_times)
        print('Beginners')
        t_test(beginners)
        print('Familiar')
        t_test(familiar)
        print('Knowledgeable')
        t_test(knowledgeable)
        print('Expert')
        t_test(expert)

